NaNu: Proposal for a Neutrino Experiment at the SPS Collider located at the North Area of CERN

Several experiments have been proposed in the recent years to study the nature of tau neutrinos, in particular aiming for a first observation of tau anti-neutrinos, more stringent upper limit on its anomalous magnetic moment as well as new constrains on the strange-quark content of the nucleon. We propose here a new low-cost neutrino experiment at the CERN North area, named NaNu (North Area NeUtrino), compatible with the realization of the future SHADOWS and HIKE experiments at the same experimental area.

==> Figures/MuonFlux.C <==
void MuonFlux()
{

	TFile *file0 = new TFile("muon_flux_z76.root", "OPEN");
	TH2F	*histMuon = (TH2F*)file0->Get("xy_mu_both");
	histMuon->SetTitle("");
	TCanvas *canvas = new TCanvas("canvasRatio", "",1,1,800,600);
	gStyle->SetOptStat(0);
	gStyle->SetTextFont(42);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetLogz(true);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.12);
	canvas->SetRightMargin(0.12);
	canvas->SetFrameBorderMode(0);
	canvas->Divide(1,1);

	for (unsigned int nx=1; nx<histMuon->GetNbinsX(); nx++) {
		for (unsigned int ny=1; ny<histMuon->GetNbinsY(); ny++) {
			if (histMuon->GetBinContent(nx,ny)<=10E6)
				histMuon->SetBinContent(nx,ny, 10E6);		
		}
	}

	histMuon->GetXaxis()->SetTitle("Position X [m]");
	histMuon->GetYaxis()->SetTitle("Position Y [m]");
	histMuon->GetXaxis()->SetTitleOffset(1.0);
	histMuon->GetXaxis()->SetTitleSize(0.055);
	histMuon->GetXaxis()->SetLabelSize(0.045);
	histMuon->GetYaxis()->SetTitleOffset(1.10);
	histMuon->GetYaxis()->SetTitleSize(0.055);
	histMuon->GetYaxis()->SetLabelSize(0.045);
	histMuon->Draw("colz");

/*	TBox *box = new TBox(2.0, 1.5, 2.5, 1.9);
	box->SetFillColor(kAzure+1);
	box->SetLineColor(kAzure+1);
	box->SetFillStyle(0);
	box->SetLineWidth(3);
	box->Draw("same");

	TLegend *legend = new TLegend(0.75,0.93,0.95,0.70,NULL,"brNDC");
	TLegendEntry *entry1=legend->AddEntry(histMuon, "#nu _{e}", "l");
	legend->SetBorderSize(0);
	legend->SetTextSize(0.034);
	legend->SetLineColor(1);
	legend->SetLineStyle(1);
	legend->SetLineWidth(1);
	legend->SetFillColor(0);
	legend->SetFillStyle(1001);
	legend->SetFillColorAlpha(0,0.0);
	legend->Draw();	
 */
	TLatex l1;
	l1.SetTextSize(0.032);
	l1.SetTextFont(42);
	l1.SetLineWidth(2);
	l1.SetNDC();
	l1.SetTextColor(kBlack);
	l1.DrawLatex(0.15,0.90, "Estimated Muon Background for 4x10^{19} POT");

	canvas->SaveAs("Plot_MuonFlux.pdf");
}


==> Figures/NeutrinoPlot.C <==
enum {NuE, NuMu, NuTau, NuAntiE, NuAntiMu, NuAntiTau};

double getIntegral(TH1 *hist, double min=-1, double max=-1) {
	double integral = 0.0;
	for (unsigned int n=1; n<=hist->GetNbinsX(); n++) {
		if ((min<hist->GetBinCenter(n) && hist->GetBinCenter(n)<max) || min==-1)
			integral+=hist->GetBinContent(n);
	}
	return integral;	
}

TGraph *getNeutrinoCrossSection(int ID) {
	TGraph *graph=0;
	if (ID==NuE || ID==NuMu) {
		/*graph = new TGraph(11);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 0.113, 0.00335);
		graph->SetPoint(2, 0.237, 0.309);
		graph->SetPoint(3, 0.392, 0.644);
		graph->SetPoint(4, 0.632, 0.916);
		graph->SetPoint(5, 1.02, 1.03);
		graph->SetPoint(6, 2.17, 1.01);
		graph->SetPoint(7, 5.87, 0.939);
		graph->SetPoint(8, 18.8, 0.900);
		graph->SetPoint(9, 100, 0.879);
		graph->SetPoint(10, 390, 0.885);*/
		graph = new TGraph(8);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 1.0, 0.012);
		graph->SetPoint(2, 5.0, 0.038);
		graph->SetPoint(3, 10.0, 0.1);
		graph->SetPoint(4, 20.0, 0.23);
		graph->SetPoint(5, 30.0, 0.36);
		graph->SetPoint(6, 40.0, 0.47);
		graph->SetPoint(7, 80.0, 0.94);

	}

	if (ID==NuAntiE || ID==NuAntiMu) {
		/*graph = new TGraph(9);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 0.116, 0.0136);
		graph->SetPoint(2, 0.116, 0.0136);
		graph->SetPoint(3, 0.383, 0.177);
		graph->SetPoint(4, 1.04, 0.400);
		graph->SetPoint(5, 2.62, 0.636);
		graph->SetPoint(6, 13.1, 0.841);
		graph->SetPoint(7, 69.4, 0.886);
		graph->SetPoint(8, 436, 0.895);*/
		graph = new TGraph(8);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 1.0, 0.012);
		graph->SetPoint(2, 5.0, 0.038);
		graph->SetPoint(3, 10.0, 0.1);
		graph->SetPoint(4, 20.0, 0.23);
		graph->SetPoint(5, 30.0, 0.36);
		graph->SetPoint(6, 40.0, 0.47);
		graph->SetPoint(7, 80.0, 0.94);
	}

	if (ID==NuTau || ID==NuAntiTau) {
		graph = new TGraph(8);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 1.0, 0.00001);
		graph->SetPoint(2, 5.0, 0.045);
		graph->SetPoint(3, 10.0, 0.18);
		graph->SetPoint(4, 20.0, 1.0);
		graph->SetPoint(5, 30.0, 2.1);
		graph->SetPoint(6, 40.0, 3.2);
		graph->SetPoint(7, 80.0, 7.6);
	}

/*	if (ID==NuAntiTau) {
		graph = new TGraph(7);
		graph->SetPoint(0, 0.0, 0.0);
		graph->SetPoint(1, 3.40, 0.00455);
		graph->SetPoint(2, 6.86, 0.373);
		graph->SetPoint(3, 16.0, 0.691);
		graph->SetPoint(4, 43.7, 0.841);
		graph->SetPoint(5, 141, 0.886);
		graph->SetPoint(6, 436, 0.895);
	}*/
	return graph;
}


void NeutrinoPlot()
{
	int NeutrinoID = NuAntiTau;
	TGraph *graphNeutrinoCrossSections  = getNeutrinoCrossSection(NeutrinoID);

	TH1F	*histShip = new TH1F("histShip", "", 20, 0, 100);
	TH1F	*histNaNu = new TH1F("histNaNu", "", 20, 0, 100);

	TH1F	*histTheta = new TH1F("histTheta", "", 30, -0.3, 0.3);

	float nuPt, nuEta, nuPhi;
	TLorentzVector neutrino;
	TChain *fChain;

	if (NeutrinoID == NuE || NeutrinoID == NuAntiE)
		fChain = new TChain("TreeNuE");
	if (NeutrinoID == NuMu || NeutrinoID == NuAntiMu)
		fChain = new TChain("TreeNuMu");
	if (NeutrinoID == NuTau || NeutrinoID == NuAntiTau)
		fChain = new TChain("TreeNuTau");

	fChain->Add("events_hard_copy.root");
	fChain->SetBranchAddress("PT", &nuPt);
	fChain->SetBranchAddress("Eta", &nuEta);
	fChain->SetBranchAddress("Phi", &nuPhi);

	int m_NumberOfEvents = fChain->GetEntries();
	for (unsigned int m_actEventNumber=0; m_actEventNumber<m_NumberOfEvents; m_actEventNumber++) {
		fChain->GetEvent(m_actEventNumber);
		neutrino.SetPtEtaPhiM(nuPt, nuEta, nuPhi, 0.0);
		double sign=1.0;
		if (gRandom->Uniform(100)<50) sign=-1.0;
		histTheta->Fill(sign*neutrino.Theta());
		if (fabs(neutrino.Theta())<0.011)
			histShip->Fill(neutrino.P(), graphNeutrinoCrossSections->Eval(neutrino.P()));
		if (0.05<fabs(neutrino.Theta()) && fabs(neutrino.Theta())<0.062)
			histNaNu->Fill(neutrino.P(), graphNeutrinoCrossSections->Eval(neutrino.P())*0.5);
	}

	histShip->Draw();
	histNaNu->SetMarkerColor(kRed);
	histNaNu->SetLineColor(kRed);
	histNaNu->Draw("same");

	std::cout<<"Ship: "<<getIntegral(histShip)<<" 	NaNu: "<<getIntegral(histNaNu)<<"	Loss: "<<getIntegral(histNaNu)/getIntegral(histShip)<<std::endl;
	std::cout<<"Ship: "<<histShip->GetMean()<<" 	NaNu: "<<histNaNu->GetMean()<<"	E-Diff: "<<histShip->GetMean()-histNaNu->GetMean()<<std::endl;


}


==> Figures/NeutrinoPlotTheta.C <==
double getIntegral(TH1 *hist, double min=-1, double max=-1) {
	double integral = 0.0;
	for (unsigned int n=1; n<=hist->GetNbinsX(); n++) {
		if ((min<hist->GetBinCenter(n) && hist->GetBinCenter(n)<max) || min==-1)
			integral+=hist->GetBinContent(n);
	}
	return integral;	
}

void fillPlot(TH1F	*hist, std::string filename, std::string treename) {
	TChain *fChain= new TChain(treename.c_str());
	fChain->Add(filename.c_str());
	float nuPt, nuEta, nuPhi;
	fChain->SetBranchAddress("PT", &nuPt);
	fChain->SetBranchAddress("Eta", &nuEta);
	fChain->SetBranchAddress("Phi", &nuPhi);

	TLorentzVector neutrino;
	int m_NumberOfEvents = fChain->GetEntries();
	for (unsigned int m_actEventNumber=0; m_actEventNumber<m_NumberOfEvents; m_actEventNumber++) {
		fChain->GetEvent(m_actEventNumber);
		neutrino.SetPtEtaPhiM(nuPt, nuEta, nuPhi, 0.0);
		double sign=1.0;
		if (gRandom->Uniform(100)<50) sign=-1.0;
		hist->Fill(sign*neutrino.Theta());
	}
	delete fChain;
}

void NeutrinoPlotTheta()
{

	std::string nameID = "AllQCD";
	std::string filename = "events_hard_copy.root";
	float range = 0.13;

	TH1F	*histE 		= new TH1F("histE", "", 40, -range, range);
	TH1F	*histMu		= new TH1F("histMu", "", 40, -range, range);
	TH1F	*histTau	= new TH1F("histTau", "", 40, -range, range);

	fillPlot(histE, filename.c_str(), "TreeNuE");
	fillPlot(histMu, filename.c_str(), "TreeNuMu");
	fillPlot(histTau, filename.c_str(), "TreeNuTau");


	TCanvas *canvas = new TCanvas("canvasRatio", "",1,1,800,600);
	gStyle->SetOptStat(0);
	gStyle->SetTextFont(42);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetLogy(true);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.12);
	canvas->SetRightMargin(0.04);
	canvas->SetFrameBorderMode(0);
	canvas->Divide(1,1);
	

	histE->SetMarkerColor(kOrange+10);
	histE->SetLineColor(kOrange+10);
	histE->SetLineWidth(3);
	histE->SetMinimum(50);
	histE->SetMaximum(100000);
	histE->SetMaximum(100000);
	histE->GetXaxis()->SetTitle("#theta");
	histE->GetYaxis()->SetTitle("Arbitrary Units");
	histE->GetXaxis()->SetTitleOffset(1.0);
	histE->GetXaxis()->SetTitleSize(0.055);
	histE->GetXaxis()->SetLabelSize(0.045);
	histE->GetYaxis()->SetTitleOffset(1.15);
	histE->GetYaxis()->SetTitleSize(0.055);
	histE->GetYaxis()->SetLabelSize(0.045);
	histE->Draw();

	histMu->SetMarkerColor(kViolet+1);
	histMu->SetLineColor(kViolet+1);
	histMu->SetLineWidth(3);
	histMu->Draw("same");

	histTau->SetMarkerColor(kOrange);
	histTau->SetLineColor(kOrange);
	histTau->SetLineWidth(3);
	histTau->Draw("same");

	TH1F	*histShip = new TH1F("histShip", "", 1, -0.0114, 0.0114);
	histShip->SetBinContent(1, 1E10);
	histShip->SetFillColor(kGray);
	histShip->SetLineColor(kGray);
	histShip->SetFillStyle(3003);
	histShip->Draw("same");

	TH1F	*histNaNu = new TH1F("histNaNu", "", 1, 0.05, 0.065);
	histNaNu->SetBinContent(1, 1E10);
	histNaNu->SetFillColor(kAzure+1);
	histNaNu->SetLineColor(kAzure+1);
	histNaNu->SetFillStyle(3004);
	histNaNu->Draw("same");


	TLegend *legend = new TLegend(0.75,0.93,0.95,0.70,NULL,"brNDC");
	TLegendEntry *entry1=legend->AddEntry(histE, "#nu _{e}", "l");
	TLegendEntry *entry2=legend->AddEntry(histMu, "#nu _{#mu}", "l");		
	TLegendEntry *entry3=legend->AddEntry(histTau, "#nu _{#tau}", "l");
//	TLegendEntry *entry4=legend->AddEntry(histShip, "SND@LHC Location", "f");
	TLegendEntry *entry5=legend->AddEntry(histNaNu, "NaNu Location", "f");
	legend->SetBorderSize(0);
	legend->SetTextSize(0.034);
	legend->SetLineColor(1);
	legend->SetLineStyle(1);
	legend->SetLineWidth(1);
	legend->SetFillColor(0);
	legend->SetFillStyle(1001);
	legend->SetFillColorAlpha(0,0.0);
	legend->Draw();	

	TLatex l1;
	l1.SetTextSize(0.032);
	l1.SetTextFont(42);
	l1.SetLineWidth(2);
	l1.SetNDC();
	l1.SetTextColor(kBlack);
	l1.DrawLatex(0.15,0.90, "Predicted Neutrino Kinematics");
	l1.DrawLatex(0.15,0.85, "p (400 GeV) + p (0 GeV)");
//	l1.DrawLatex(0.15,0.80, ("Pythia8 "+nameID+" Processes").c_str());
	l1.DrawLatex(0.15,0.80, "Pythia8 QCD Processes");

	canvas->SaveAs(("Plot_"+nameID+".pdf").c_str());
}


==> Figures/ResolutionMu.C <==
void ResolutionMu()
{
	TH1F	*histRes1 	= new TH1F("histRes1", "", 40, -0.6, 0.6);
	TH1F	*histRes2 	= new TH1F("histRes2", "", 40, -0.6, 0.6);

	for (unsigned int n=0; n<10000; n++) {
		histRes1->Fill(gRandom->Gaus(0.0, 0.1));
		histRes2->Fill(gRandom->Gaus(0.0, 0.2));
	}

	TCanvas *canvas = new TCanvas("canvasRatio", "",1,1,800,600);
	gStyle->SetOptStat(0);
	gStyle->SetTextFont(42);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.12);
	canvas->SetRightMargin(0.04);
	canvas->SetFrameBorderMode(0);
	canvas->Divide(1,1);

	histRes1->SetLineColor(kOrange+10);
	histRes1->SetLineWidth(3);
	histRes1->SetMinimum(2);
	histRes1->GetXaxis()->SetTitle("Rel. Momentum Resolution");
	histRes1->GetYaxis()->SetTitle("Arbitrary Units");
	histRes1->GetXaxis()->SetTitleOffset(1.0);
	histRes1->GetXaxis()->SetTitleSize(0.055);
	histRes1->GetXaxis()->SetLabelSize(0.045);
	histRes1->GetYaxis()->SetTitleOffset(1.15);
	histRes1->GetYaxis()->SetTitleSize(0.055);
	histRes1->GetYaxis()->SetLabelSize(0.045);
	histRes1->Draw();

	histRes2->SetMarkerColor(kViolet+1);
	histRes2->SetLineColor(kViolet+1);
	histRes2->SetLineWidth(3);
	histRes2->Draw("same");

	TLegend *legend = new TLegend(0.65,0.93,0.95,0.80,NULL,"brNDC");
	TLegendEntry *entry1=legend->AddEntry(histRes1, "#mu (5 GeV)", "l");
	TLegendEntry *entry2=legend->AddEntry(histRes2, "#mu (10 GeV)", "l");		
	legend->SetBorderSize(0);
	legend->SetTextSize(0.034);
	legend->SetLineColor(1);
	legend->SetLineStyle(1);
	legend->SetLineWidth(1);
	legend->SetFillColor(0);
	legend->SetFillStyle(1001);
	legend->SetFillColorAlpha(0,0.0);
	legend->Draw();	

	TLatex l1;
	l1.SetTextSize(0.032);
	l1.SetTextFont(42);
	l1.SetLineWidth(2);
	l1.SetNDC();
	l1.SetTextColor(kBlack);
	l1.DrawLatex(0.15,0.90, "Muon Momentum Resolution");

	canvas->SaveAs("Plot_Resolution_Muon.pdf");
}

==> Figures/ResolutionPion.C <==
void ResolutionPion()
{
	TH1F	*histRes1 	= new TH1F("histRes1", "", 40, -0.6, 0.6);
	TH1F	*histRes2 	= new TH1F("histRes2", "", 40, -0.6, 0.6);
	TH1F	*histRes3 	= new TH1F("histRes3", "", 40, -0.6, 0.6);
	TH1F	*histRes4 	= new TH1F("histRes4", "", 40, -0.6, 0.6);

	for (unsigned int n=0; n<10000; n++) {
		histRes1->Fill(gRandom->Gaus(0.0, 0.1));
		histRes2->Fill(gRandom->Gaus(0.0, 0.2));
		histRes3->Fill(gRandom->Gaus(0.0, 0.15));
		histRes4->Fill(gRandom->Gaus(0.0, 0.25));
	}

	TCanvas *canvas = new TCanvas("canvasRatio", "",1,1,800,600);
	gStyle->SetOptStat(0);
	gStyle->SetTextFont(42);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.12);
	canvas->SetRightMargin(0.04);
	canvas->SetFrameBorderMode(0);
	canvas->Divide(1,1);

	histRes1->SetLineColor(kOrange+10);
	histRes1->SetLineWidth(3);
	histRes1->SetMinimum(2);
	histRes1->GetXaxis()->SetTitle("Rel. Momentum Resolution");
	histRes1->GetYaxis()->SetTitle("Arbitrary Units");
	histRes1->GetXaxis()->SetTitleOffset(1.0);
	histRes1->GetXaxis()->SetTitleSize(0.055);
	histRes1->GetXaxis()->SetLabelSize(0.045);
	histRes1->GetYaxis()->SetTitleOffset(1.15);
	histRes1->GetYaxis()->SetTitleSize(0.055);
	histRes1->GetYaxis()->SetLabelSize(0.045);
	histRes1->Draw();

	histRes2->SetMarkerColor(kViolet+1);
	histRes2->SetLineColor(kViolet+1);
	histRes2->SetLineWidth(3);
	histRes2->Draw("same");

	histRes3->SetMarkerColor(kOrange+10);
	histRes3->SetLineColor(kOrange+10);
	histRes3->SetLineWidth(3);
	histRes3->SetLineStyle(2);
	histRes3->Draw("same");

	histRes4->SetMarkerColor(kViolet+1);
	histRes4->SetLineColor(kViolet+1);
	histRes4->SetLineWidth(3);
	histRes4->SetLineStyle(2);
	histRes4->Draw("same");

	TLegend *legend = new TLegend(0.65,0.93,0.95,0.80,NULL,"brNDC");
	TLegendEntry *entry1=legend->AddEntry(histRes1, "#mu (5 GeV, v<10cm)", "l");
	TLegendEntry *entry2=legend->AddEntry(histRes2, "#mu (10 GeV, v<10cm)", "l");		
	TLegendEntry *entry3=legend->AddEntry(histRes3, "#mu (5 GeV, v>70cm)", "l");
	TLegendEntry *entry4=legend->AddEntry(histRes4, "#mu (10 GeV, v>70cm)", "l");		
	legend->SetBorderSize(0);
	legend->SetTextSize(0.034);
	legend->SetLineColor(1);
	legend->SetLineStyle(1);
	legend->SetLineWidth(1);
	legend->SetFillColor(0);
	legend->SetFillStyle(1001);
	legend->SetFillColorAlpha(0,0.0);
	legend->Draw();	

	TLatex l1;
	l1.SetTextSize(0.032);
	l1.SetTextFont(42);
	l1.SetLineWidth(2);
	l1.SetNDC();
	l1.SetTextColor(kBlack);
	l1.DrawLatex(0.15,0.90, "Pion Momentum Resolution");

	canvas->SaveAs("Plot_Resolution_Pion.pdf");
}
